C++QED: An object-oriented framework for wave-function simulations of cavity QED systems

We present a framework for efficiently performing Monte Carlo wave-function simulations in cavity QED with moving particles. It relies heavily on the object-oriented programming paradigm as realised in C++, and is extensible and applicable for simulating open interacting quantum dynamics in general. The user is provided with a number of ``elements'', eg pumped moving particles, pumped lossy cavity modes, and various interactions to compose complex interacting systems, which contain several particles moving in electromagnetic fields of various configurations, and perform wave-function simulations on such systems. A number of tools are provided to facilitate the implementation of new elements.

==> example_driver1.C <==
#include "PumpedLossyMode.H"
#include "ParticleAlongCavity.H"
#include "ParticleTwoModes.H"
#include "Composite.H"
#include "Trajectory.H"

int main(int, char*) {

  // Instantiate Frees
  MovingParticle p(omrec,fin); // Free0
  LossyMode mPlus(DeltaC,kappa,cutoff1); // Free1
  PumpedLossyMode mMinus(DeltaC,kappa,eta,cutoff2); // Free2

  // Instantiate Interactions
  ParticleAlongCavity pc1(&mPlus,&p,U0,etaeff,K,Plus); // exp(iKx) mode (Plus)
  ParticleAlongCavity pc2(&mMinus,&p,U0,etaeff,K,Minus); // exp(-iKx) mode (Minus)
  ParticleTwoModes ptm(&pc1,&pc2);

  // Instantiate Composite
  vector<SubsystemsInteraction> i(1,SubsystemsInteraction(pc1,1,0));
  i.push_back(SubsystemsInteraction(pc2,2,0));
  vector<size_t> N(1,1); N.push_back(2); N.push_back(0); N.push_back(0); // N={1,2,0,0}
  i.push_back(SubsystemsInteraction(ptm,N));
  Composite c(i);

  // Initial condition
  HS_Vector Psi=WavePacket(p,x0,k0,xsig)*Coherent(mPlus,alpha)*Coherent(mMinus,beta);
  // Instantiate Trajectory
  Trajectory t(Psi,c,seed);
  // Run Trajectory
  RunTrajectory(t,T);

}


==> example_driver2.C <==
// Instantiate Frees
LossyMode m(DeltaC,kappa,cutoff); // Free0
PumpedMovingParticle p(omrec,etaeff,fin,K,Sin); // Free1, Free2 --- only one instant!

// Instantiate Interactions
ParticleOrthogonalToCavity pc(m,p,U0); // only one instant!
IdenticalParticles id(p,2,Psileft,Psiright);

// Instantiate Composite
std::vector<SubsystemsInteraction> i(1,SubsystemsInteraction(pc,0,1));
i.push_back(SubsystemsInteraction(pc,0,2)); i.push_back(SubsystemsInteraction(id,1,2));
Composite c(i);

// Initial condition
HS_Vector Psi=Coherent(m,alpha)*TwoParticleState(p,SuperFluid);

